Post-Newtonian Waveforms from Spinning Scattering Amplitudes

We derive the classical gravitational radiation from an aligned spin binary black hole on \textit{closed} orbits, using a dictionary built from the 5-point QFT scattering amplitude of two massive particles exchanging and emitting a graviton. We show explicitly the agreement of the transverse-traceless components of the radiative linear metric perturbations -- and the corresponding gravitational wave energy flux -- at future null infinity, derived from the scattering amplitude and those derived utilizing an effective worldline action in conjunction with multipolar post-Minkowskian matching. At the tree-level, this result holds at leading orders in the black holes' velocities and up to quadratic order in their spins. At sub-leading order in black holes' velocities, we demonstrate a matching of the radiation field for quasi-circular orbits in the no-spin limit. At the level of the radiation field, and to leading order in the velocities, there exists a one-to-one correspondence between the binary black hole mass and current quadrupole moments, and the scalar and linear-in-spin scattering amplitudes, respectively. Therefore, we show explicitly that waveforms, needed to detect gravitational waves from \textit{inspiraling} binary black holes, can be derived consistently, to the orders considered, from the classical limit of quantum \textit{scattering} amplitudes.

==> anc/ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     60586,       1635]
NotebookOptionsPosition[     55823,       1550]
NotebookOutlinePosition[     56219,       1566]
CellTagsIndexPosition[     56176,       1563]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Post-Newtonian Waveforms from Spinning Scattering Amplitudes", "Title",
 CellChangeTimes->{{3.843899497325019*^9, 3.843899526743298*^9}, 
   3.843899884285194*^9},ExpressionUUID->"c58f5e42-d9a2-4307-af83-\
3783b72da8b2"],

Cell["Yilber Fabian Bautista & Nils Siemonsen ", "Author",
 CellChangeTimes->{{3.843899593087582*^9, 
  3.8438996095109653`*^9}},ExpressionUUID->"ababebaa-f4e1-4479-adfd-\
9c2159de788b"],

Cell[TextData[{
 "This is an ancillary notebook for the arxiv preprint with the same title. \
It contains the classical tree-level Compton amplitude, as well as the \
numerators for the 5-pt radiation amplitude,  @ ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["spin", "2"], ","}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a9f31887-5e2f-4830-a6e0-622c6329e41e"],
 "  for both, gravity and electromagnetism."
}], "Abstract",
 CellChangeTimes->{{3.843899542736147*^9, 3.8438995802147408`*^9}, {
  3.8438996233595247`*^9, 3.843899644072106*^9}, {3.8438996810359583`*^9, 
  3.84389987830583*^9}},ExpressionUUID->"399c3a6d-5682-46de-9af1-\
612e4d20c819"],

Cell[CellGroupData[{

Cell["Notation:", "Subsubsection",
 CellChangeTimes->{{3.843899935992443*^9, 
  3.843899938744391*^9}},ExpressionUUID->"401bc42a-739d-4e3c-a85d-\
be77c3c7fb0f"],

Cell[CellGroupData[{

Cell["Couplings:  e, for electromagnetism, and \[CapitalKappa], for \
gravity.", "Item",
 CellChangeTimes->{{3.843899949695356*^9, 3.843899985329803*^9}, {
  3.843900234800591*^9, 3.843900234800838*^9}, {3.843901983480749*^9, 
  3.843902028378428*^9}, {3.843902448209071*^9, 
  3.8439024485911283`*^9}},ExpressionUUID->"f7352efc-dbcd-49ac-9870-\
fcb99640e84f"],

Cell[TextData[{
 "Dot[a_,b_] indicate the Lorentz contraction of the 4-vectors ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["a", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "320357db-df03-4eba-adbd-de3742d29354"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["b", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0add8510-3946-48bb-8d88-60f7d8c3ca1e"]
}], "Item",
 CellChangeTimes->{{3.843899949695356*^9, 3.843899985329803*^9}, {
   3.843900234800591*^9, 3.843900234800838*^9}, 
   3.8439019865052633`*^9},ExpressionUUID->"d149850f-09dd-4b9e-b0bd-\
5f2b37f06ba2"],

Cell[TextData[{
 "For the Compton amplitude, s1 corresponds to the spin for the massive line. \
The massive momenta are labeled  p1 and p2, with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["p1", "2"], "=", 
     RowBox[{
      SuperscriptBox["p2", "2"], "=", 
      SuperscriptBox["m", "2"]}]}], ","}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "624981e7-e9ed-4f1f-bd53-a703df433c53"],
 "  whereas the massless ones are taken to be  k1 and k2, and   massless \
polarization vectors \[Epsilon]1 and \[Epsilon]2, respectively. The momentum \
conservation condition is p1+k1=p2+k2. . "
}], "Item",
 CellChangeTimes->{{3.843899949695356*^9, 3.843900073167199*^9}, {
  3.843900185922909*^9, 3.843900223538396*^9}, {3.843900278308394*^9, 
  3.8439003796517563`*^9}, {3.843900466216055*^9, 3.843900530808585*^9}, {
  3.843902484002029*^9, 
  3.8439025082348957`*^9}},ExpressionUUID->"4a05194e-0f45-4b7f-ba5a-\
6385a5ac0038"],

Cell["\<\
For the 5-pt amplitude (3.6). Massive line 1, has spin s1,  incoming momentum \
p1, and outgoing p1- (q+k/2). Massive line 2 is scalar, with incoming \
momentum p2 and outgoing momentum p2 + (q-k/2). The massless outgoing \
momentum is k, with polarization vector (tensor) \[Epsilon] (\[Epsilon]*\
\[Epsilon]).   Numerators naEM and nbEM are Electromagnetic numerators, \
whereas  naGR and nbGR are their gravity analogs. \
\>", "Item",
 CellChangeTimes->{{3.843899949695356*^9, 3.843900073167199*^9}, {
  3.843900185922909*^9, 3.843900223538396*^9}, {3.843900278308394*^9, 
  3.843900336117765*^9}, {3.843900406028583*^9, 3.843900443040964*^9}, {
  3.843900544350006*^9, 3.843900608583736*^9}, {3.843900660887618*^9, 
  3.843900710091921*^9}, {3.843902091601297*^9, 3.843902224913027*^9}, {
  3.84390230376707*^9, 3.843902424538672*^9}, {3.843902531162763*^9, 
  3.843902539163838*^9}},ExpressionUUID->"608f8f72-e120-4ff9-9c6f-\
325e6bd1389d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SetAttributes", "[", 
  RowBox[{"Dot", ",", "Orderless"}], "]"}]], "Input",
 CellChangeTimes->{{3.84390100714016*^9, 3.843901017214604*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"60902f34-b9fa-4b6e-8d29-2ddf382bd782"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Electromagnetic case", "Section",
 CellChangeTimes->{{3.843846852640636*^9, 
  3.8438468595061197`*^9}},ExpressionUUID->"aba7179e-6786-46aa-9014-\
b0c805264a4a"],

Cell[CellGroupData[{

Cell["Electromagnetic Compton amplitude spin^2", "Subsection",
 CellChangeTimes->{{3.8438467258679667`*^9, 
  3.84384674221506*^9}},ExpressionUUID->"2ce1522a-0ee5-43f9-9521-\
ebaf65f3f9df"],

Cell["On-shell condition", "Text",
 CellChangeTimes->{{3.843902263208147*^9, 
  3.843902269983008*^9}},ExpressionUUID->"043b9599-ab3d-4846-bc79-\
3efd0aa038fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"onshellcompton", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"k1", ".", "k1"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"k1", ".", "\[Epsilon]1"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"k2", ".", "k2"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"k2", ".", "\[Epsilon]2"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"p1", ".", "p1"}], "\[Rule]", "m"}], ",", 
     RowBox[{
      RowBox[{"k2", ".", "p1"}], "\[Rule]", 
      RowBox[{"k1", ".", "p1"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.843901449621585*^9, 3.843901463467442*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"53580dd5-ccc3-4b6b-a76b-56f2d96093b6"],

Cell["Amplitude", "Text",
 CellChangeTimes->{{3.843902273788637*^9, 
  3.843902276612732*^9}},ExpressionUUID->"52fcf614-dde5-45a7-bf5c-\
0eb86c418761"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A4EM", "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       SuperscriptBox["e", "2"], "\[ImaginaryI]"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k1", ".", "p1"}], ")"}], "2"], 
      SuperscriptBox["m", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"k1", ".", "p1"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"k1", ".", "\[Epsilon]2"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]1"}]}], "+", 
         RowBox[{
          RowBox[{"k2", ".", "\[Epsilon]1"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]2"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", ".", "s1"}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "s1"}], " ", 
          RowBox[{"k2", ".", "s1"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k2", ".", "s1"}], ")"}], "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "k2"}], " ", 
          RowBox[{"s1", ".", "s1"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k1", ".", "p1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", ".", "s1"}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "s1"}], " ", 
          RowBox[{"k2", ".", "s1"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k2", ".", "s1"}], ")"}], "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "k2"}], " ", 
          RowBox[{"s1", ".", "s1"}]}]}], ")"}], " ", 
       RowBox[{"\[Epsilon]1", ".", "\[Epsilon]2"}]}], "+", 
      RowBox[{
       RowBox[{"k1", ".", "k2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k1", ".", "s1"}], ")"}], "2"], " ", 
          RowBox[{"p1", ".", "\[Epsilon]1"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]2"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k2", ".", "s1"}], ")"}], "2"], " ", 
          RowBox[{"p1", ".", "\[Epsilon]1"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]2"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"k1", ".", "\[Epsilon]2"}], " ", 
          RowBox[{"k2", ".", "s1"}], " ", 
          RowBox[{"s1", ".", "\[Epsilon]1"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "s1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"k2", ".", "\[Epsilon]1"}], " ", 
             RowBox[{"s1", ".", "\[Epsilon]2"}]}], "+", 
            RowBox[{
             RowBox[{"k2", ".", "s1"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"p1", ".", "\[Epsilon]1"}], " ", 
                RowBox[{"p1", ".", "\[Epsilon]2"}]}], "-", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"\[Epsilon]1", ".", "\[Epsilon]2"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"k1", ".", "\[Epsilon]2"}], " ", 
             RowBox[{"k2", ".", "\[Epsilon]1"}], " ", 
             RowBox[{"s1", ".", "s1"}]}], "+", 
            RowBox[{
             RowBox[{"k1", ".", "k2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"p1", ".", "\[Epsilon]1"}], " ", 
                RowBox[{"p1", ".", "\[Epsilon]2"}], " ", 
                RowBox[{"s1", ".", "s1"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s1", ".", "\[Epsilon]1"}], " ", 
                   RowBox[{"s1", ".", "\[Epsilon]2"}]}], "-", 
                  RowBox[{
                   RowBox[{"s1", ".", "s1"}], " ", 
                   RowBox[{"\[Epsilon]1", ".", "\[Epsilon]2"}]}]}], ")"}]}]}],
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8438467666490183`*^9, 3.843846779340048*^9}, 
   3.843901490402732*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"6d8db91a-09ba-4250-9207-ce4353fe4a60"],

Cell["Gauge invariance", "Text",
 CellChangeTimes->{{3.8439014933247957`*^9, 
  3.843901496892462*^9}},ExpressionUUID->"fe47ad9a-e071-434d-b337-\
ce26d93c02b8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A4EM", "/.", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]1", "\[Rule]", "k1"}], "}"}]}], "/.", 
   "onshellcompton"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A4EM", "/.", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]2", "\[Rule]", "k2"}], "}"}]}], "/.", 
   "onshellcompton"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.843901501151536*^9, 3.843901524818223*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"c030e8cf-afcf-438a-af41-048c84d15b77"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8439015142913637`*^9, 3.843901525175151*^9}, 
   3.843902820580778*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"da51332d-35ab-45d0-8202-6233e10f0e6f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8439015142913637`*^9, 3.843901525175151*^9}, 
   3.843902820585596*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"cf85b92d-7cc2-4f94-8526-fb28642677f9"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerators 5-pt amplitude spin^2 ", "Subsection",
 CellChangeTimes->{{3.84384683372871*^9, 3.843846843206689*^9}, {
  3.843848377792994*^9, 3.843848384206921*^9}, {3.843848426208425*^9, 
  3.8438484264740887`*^9}},ExpressionUUID->"3971259b-32dd-44d4-8ef8-\
b8a905ed122d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"naEM", " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["m1", "2"]}]], 
    SuperscriptBox["e", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"k", ".", "p1"}]}], " ", 
       RowBox[{"k", ".", "p2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", ".", "s1"}], ")"}], "2"], " ", 
       RowBox[{"p1", ".", "\[Epsilon]1"}]}], "-", 
      RowBox[{
       RowBox[{"k", ".", "q"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", ".", "s1"}], ")"}], "2"], " ", 
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "\[Epsilon]1"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", ".", "p1"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", ".", "s1"}], ")"}], "2"], " ", 
       RowBox[{"p2", ".", "\[Epsilon]1"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["m1", "2"], " ", 
       RowBox[{"k", ".", "q"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", ".", "s1"}], ")"}], "2"], " ", 
       RowBox[{"p2", ".", "\[Epsilon]1"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", ".", "s1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"k", ".", "p1"}]}], " ", 
          RowBox[{"k", ".", "p2"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]1"}]}], "-", 
         RowBox[{
          RowBox[{"k", ".", "q"}], " ", 
          RowBox[{"p1", ".", "p2"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]1"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", ".", "p1"}], ")"}], "2"], " ", 
          RowBox[{"p2", ".", "\[Epsilon]1"}]}], "+", 
         RowBox[{
          RowBox[{"k", ".", "p1"}], " ", 
          RowBox[{"p1", ".", "p2"}], " ", 
          RowBox[{"q", ".", "\[Epsilon]1"}]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"k", ".", "p1"}], " ", 
       RowBox[{"k", ".", "p2"}], " ", 
       RowBox[{"k", ".", "q"}], " ", 
       RowBox[{"p1", ".", "\[Epsilon]1"}], " ", 
       RowBox[{"s1", ".", "s1"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", ".", "q"}], ")"}], "2"], " ", 
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "\[Epsilon]1"}], " ", 
       RowBox[{"s1", ".", "s1"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", ".", "p1"}], ")"}], "2"], " ", 
       RowBox[{"k", ".", "q"}], " ", 
       RowBox[{"p2", ".", "\[Epsilon]1"}], " ", 
       RowBox[{"s1", ".", "s1"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["m1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", ".", "q"}], ")"}], "2"], " ", 
       RowBox[{"p2", ".", "\[Epsilon]1"}], " ", 
       RowBox[{"s1", ".", "s1"}]}], "+", 
      RowBox[{
       RowBox[{"q", ".", "\[Epsilon]1"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["m1", "2"], " ", 
          RowBox[{"k", ".", "q"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"k", ".", "s1"}]}], " ", 
             RowBox[{"p2", ".", "s1"}]}], "+", 
            RowBox[{
             RowBox[{"k", ".", "p2"}], " ", 
             RowBox[{"s1", ".", "s1"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"k", ".", "p1"}], " ", 
          RowBox[{"p1", ".", "p2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k", ".", "s1"}], ")"}], "2"], "-", 
            RowBox[{"8", " ", 
             RowBox[{"k", ".", "q"}], " ", 
             RowBox[{"s1", ".", "s1"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["m1", "2"], " ", 
       RowBox[{"k", ".", "p2"}], " ", 
       RowBox[{"k", ".", "q"}], " ", 
       RowBox[{"k", ".", "s1"}], " ", 
       RowBox[{"s1", ".", "\[Epsilon]1"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["m1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", ".", "q"}], ")"}], "2"], " ", 
       RowBox[{"p2", ".", "s1"}], " ", 
       RowBox[{"s1", ".", "\[Epsilon]1"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"q", ".", "s1"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"k", ".", "p1"}]}], " ", 
          RowBox[{"k", ".", "p2"}], " ", 
          RowBox[{"k", ".", "s1"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]1"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", ".", "p1"}], ")"}], "2"], " ", 
          RowBox[{"k", ".", "s1"}], " ", 
          RowBox[{"p2", ".", "\[Epsilon]1"}]}], "+", 
         RowBox[{
          RowBox[{"k", ".", "p1"}], " ", 
          RowBox[{"k", ".", "s1"}], " ", 
          RowBox[{"p1", ".", "p2"}], " ", 
          RowBox[{"q", ".", "\[Epsilon]1"}]}], "-", 
         RowBox[{
          RowBox[{"k", ".", "q"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"k", ".", "s1"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"p1", ".", "p2"}], " ", 
                RowBox[{"p1", ".", "\[Epsilon]1"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                RowBox[{"p2", ".", "\[Epsilon]1"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"k", ".", "p2"}], " ", 
             RowBox[{"s1", ".", "\[Epsilon]1"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.843848095983152*^9, 3.843848131020081*^9}, 
   3.843855314161354*^9, {3.843855591208912*^9, 3.843855591408186*^9}, {
   3.843856298832473*^9, 3.843856299507518*^9}, 3.843900772638336*^9, 
   3.8439009533855886`*^9, 3.8439015398928413`*^9},
 CellLabel->
  "In[213]:=",ExpressionUUID->"d0605cbd-fef8-4eef-9b97-e4a2f0cf467a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nbEM", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["e", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", ".", "s1"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"q", ".", "s1"}]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k", ".", "p2"}], ")"}], "2"]}], " ", 
        RowBox[{"p1", ".", "\[Epsilon]1"}]}], "+", 
       RowBox[{
        RowBox[{"k", ".", "p1"}], " ", 
        RowBox[{"k", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "\[Epsilon]1"}]}], "-", 
       RowBox[{
        RowBox[{"k", ".", "q"}], " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "\[Epsilon]1"}]}], "+", 
       RowBox[{
        RowBox[{"k", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"q", ".", "\[Epsilon]1"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["m1", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.843848116615066*^9, 3.843848138433811*^9}, {
   3.843855324684799*^9, 3.843855345298317*^9}, 3.843855377507578*^9, 
   3.8438555943269863`*^9, 3.84385630429729*^9, 3.843900786011465*^9, 
   3.8439009384997787`*^9, 3.84390154142276*^9},
 CellLabel->
  "In[214]:=",ExpressionUUID->"50cb243d-9322-44c2-b24c-81f47ae83ffd"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gravitational case", "Section",
 CellChangeTimes->{{3.843846870493928*^9, 
  3.8438468783649*^9}},ExpressionUUID->"cba17953-fb34-4059-8890-1dddd30042b6"],

Cell[CellGroupData[{

Cell["Gravitational Compton amplitude spin^2", "Subsection",
 CellChangeTimes->{{3.843846138295219*^9, 
  3.843846152263667*^9}},ExpressionUUID->"a16af271-28e8-478a-97f7-\
943982dfaad2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A4GR", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"k1", ".", "k2"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k1", ".", "p1"}], ")"}], "2"]}]], "\[ImaginaryI]", " ", 
    SuperscriptBox["\[CapitalKappa]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"k1", ".", "k2"}], " ", 
       RowBox[{"p1", ".", "\[Epsilon]1"}], " ", 
       RowBox[{"p1", ".", "\[Epsilon]2"}]}], "-", 
      RowBox[{
       RowBox[{"k1", ".", "p1"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"k1", ".", "\[Epsilon]2"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]1"}]}], "+", 
         RowBox[{
          RowBox[{"k2", ".", "\[Epsilon]1"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]2"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k1", ".", "p1"}], ")"}], "2"], " ", 
       RowBox[{"\[Epsilon]1", ".", "\[Epsilon]2"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"k1", ".", "p1"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"k1", ".", "\[Epsilon]2"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]1"}]}], "+", 
         RowBox[{
          RowBox[{"k2", ".", "\[Epsilon]1"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]2"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", ".", "s1"}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "s1"}], " ", 
          RowBox[{"k2", ".", "s1"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k2", ".", "s1"}], ")"}], "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "k2"}], " ", 
          RowBox[{"s1", ".", "s1"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k1", ".", "p1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", ".", "s1"}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "s1"}], " ", 
          RowBox[{"k2", ".", "s1"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k2", ".", "s1"}], ")"}], "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "k2"}], " ", 
          RowBox[{"s1", ".", "s1"}]}]}], ")"}], " ", 
       RowBox[{"\[Epsilon]1", ".", "\[Epsilon]2"}]}], "+", 
      RowBox[{
       RowBox[{"k1", ".", "k2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k1", ".", "s1"}], ")"}], "2"], " ", 
          RowBox[{"p1", ".", "\[Epsilon]1"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]2"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k2", ".", "s1"}], ")"}], "2"], " ", 
          RowBox[{"p1", ".", "\[Epsilon]1"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]2"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"k1", ".", "\[Epsilon]2"}], " ", 
          RowBox[{"k2", ".", "s1"}], " ", 
          RowBox[{"s1", ".", "\[Epsilon]1"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "s1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"k2", ".", "\[Epsilon]1"}], " ", 
             RowBox[{"s1", ".", "\[Epsilon]2"}]}], "+", 
            RowBox[{
             RowBox[{"k2", ".", "s1"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"p1", ".", "\[Epsilon]1"}], " ", 
                RowBox[{"p1", ".", "\[Epsilon]2"}]}], "-", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"\[Epsilon]1", ".", "\[Epsilon]2"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"k1", ".", "\[Epsilon]2"}], " ", 
             RowBox[{"k2", ".", "\[Epsilon]1"}], " ", 
             RowBox[{"s1", ".", "s1"}]}], "+", 
            RowBox[{
             RowBox[{"k1", ".", "k2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"p1", ".", "\[Epsilon]1"}], " ", 
                RowBox[{"p1", ".", "\[Epsilon]2"}], " ", 
                RowBox[{"s1", ".", "s1"}]}], "+", 
               RowBox[{
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s1", ".", "\[Epsilon]1"}], " ", 
                   RowBox[{"s1", ".", "\[Epsilon]2"}]}], "-", 
                  RowBox[{
                   RowBox[{"s1", ".", "s1"}], " ", 
                   RowBox[{"\[Epsilon]1", ".", "\[Epsilon]2"}]}]}], ")"}]}]}],
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.843846171859805*^9, 3.843846175475445*^9}, 
   3.843846773927355*^9, 3.843901254492124*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"6e0c0234-275e-4daf-8401-55ee5c69afa5"],

Cell["Gauge invariance", "Text",
 CellChangeTimes->{{3.843901323175679*^9, 
  3.8439013266052637`*^9}},ExpressionUUID->"8a02ffea-e6e1-4d50-82e8-\
021811337d92"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"A4GR", ",", "\[Epsilon]1"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dot", "[", 
       RowBox[{"1", ",", "q_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"q", ".", "k1"}]}], "}"}]}], "/.", "onshellcompton"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"A4GR", ",", "\[Epsilon]2"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dot", "[", 
       RowBox[{"1", ",", "q_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"q", ".", "k2"}]}], "}"}]}], "/.", "onshellcompton"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.843901257425931*^9, 3.8439013464314537`*^9}, {
  3.8439014192936783`*^9, 3.843901470545402*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"23e82ff0-8459-4791-9d24-714c788a5b18"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.843901285114923*^9, 3.843901346818223*^9}, {
   3.843901420476419*^9, 3.843901440231962*^9}, 3.843901471052216*^9, 
   3.8439028306151543`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"0be9dc7c-1a3f-4db3-83b4-6e6d80d2731f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.843901285114923*^9, 3.843901346818223*^9}, {
   3.843901420476419*^9, 3.843901440231962*^9}, 3.843901471052216*^9, 
   3.843902830622424*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"a22105f5-8947-4557-8c05-2579f84f512b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[" 5-pt amplitude  spin^2", "Subsection",
 CellChangeTimes->{{3.843845979078917*^9, 3.843845986535185*^9}, {
  3.843848393149913*^9, 3.843848420465785*^9}, {3.843901853606681*^9, 
  3.843901858487854*^9}},ExpressionUUID->"80d98a3f-3518-430d-b392-\
8fac232d7348"],

Cell[CellGroupData[{

Cell["Numerators", "Subsubsection",
 CellChangeTimes->{{3.843901865837389*^9, 
  3.843901869161827*^9}},ExpressionUUID->"966d900c-2e8a-4aee-b94c-\
3dcf62156ae9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"naGR", " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", 
      SuperscriptBox["m1", "2"]}]], 
    SuperscriptBox["\[CapitalKappa]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", ".", "p1"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", ".", "s1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"q", ".", "s1"}]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"k", ".", "p2"}], " ", 
              RowBox[{"p1", ".", "\[Epsilon]"}]}], "-", 
             RowBox[{
              RowBox[{"k", ".", "p1"}], " ", 
              RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"p1", ".", "p2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"k", ".", "p2"}]}], " ", 
             RowBox[{"p1", ".", "\[Epsilon]"}]}], "+", 
            RowBox[{
             RowBox[{"k", ".", "p1"}], " ", 
             RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}], " ", 
          RowBox[{"q", ".", "\[Epsilon]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m1", "2"]}], " ", 
             SuperscriptBox["m2", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"p1", ".", "p2"}], ")"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"q", ".", "\[Epsilon]"}], ")"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", ".", "q"}], ")"}], "3"], " ", 
       RowBox[{"p1", ".", "p2"}], " ", 
       RowBox[{"p1", ".", "\[Epsilon]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"p1", ".", "p2"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]"}], " ", 
          RowBox[{"s1", ".", "s1"}]}], "+", 
         RowBox[{
          SuperscriptBox["m1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"p2", ".", "\[Epsilon]"}]}], " ", 
             RowBox[{"s1", ".", "s1"}]}], "+", 
            RowBox[{
             RowBox[{"p2", ".", "s1"}], " ", 
             RowBox[{"s1", ".", "\[Epsilon]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"k", ".", "p1"}], " ", 
       RowBox[{"k", ".", "q"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"q", ".", "s1"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"p1", ".", "p2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"k", ".", "p2"}], " ", 
                RowBox[{"p1", ".", "\[Epsilon]"}]}], "-", 
               RowBox[{
                RowBox[{"k", ".", "p1"}], " ", 
                RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m2", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"p1", ".", "p2"}], ")"}], "2"]}]}], ")"}], " ", 
             RowBox[{"q", ".", "\[Epsilon]"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"p1", ".", "p2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"q", ".", "\[Epsilon]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"k", ".", "p1"}], " ", 
             RowBox[{"p1", ".", "p2"}], " ", 
             RowBox[{"s1", ".", "s1"}]}], "+", 
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"k", ".", "s1"}], " ", 
                RowBox[{"p2", ".", "s1"}]}], "-", 
               RowBox[{
                RowBox[{"k", ".", "p2"}], " ", 
                RowBox[{"s1", ".", "s1"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"k", ".", "p2"}], " ", 
             RowBox[{"p1", ".", "\[Epsilon]"}]}], "-", 
            RowBox[{
             RowBox[{"k", ".", "p1"}], " ", 
             RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k", ".", "s1"}], ")"}], "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"p1", ".", "p2"}], " ", 
                RowBox[{"p1", ".", "\[Epsilon]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["m1", "2"], " ", 
                RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"k", ".", "p1"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"k", ".", "p2"}], " ", 
                RowBox[{"p1", ".", "\[Epsilon]"}]}], "-", 
               RowBox[{
                RowBox[{"k", ".", "p1"}], " ", 
                RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}], " ", 
             RowBox[{"s1", ".", "s1"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"k", ".", "p2"}], " ", 
             RowBox[{"k", ".", "s1"}], " ", 
             RowBox[{"s1", ".", "\[Epsilon]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"q", ".", "s1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"k", ".", "p2"}], " ", 
                RowBox[{"p1", ".", "\[Epsilon]"}]}], "-", 
               RowBox[{
                RowBox[{"k", ".", "p1"}], " ", 
                RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"k", ".", "s1"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"p1", ".", "p2"}], " ", 
                   RowBox[{"p1", ".", "\[Epsilon]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], " ", 
                   RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                RowBox[{"k", ".", "p2"}], " ", 
                RowBox[{"s1", ".", "\[Epsilon]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"q", ".", "\[Epsilon]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"k", ".", "s1"}], " ", 
                RowBox[{"p1", ".", "p2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"p1", ".", "p2"}], " ", 
                   RowBox[{"p1", ".", "\[Epsilon]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], " ", 
                   RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["m1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["m2", "2"]}], " ", 
                   RowBox[{"k", ".", "p1"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"k", ".", "p2"}], " ", 
                   RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
                RowBox[{"s1", ".", "\[Epsilon]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"q", ".", "\[Epsilon]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"k", ".", "s1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"p1", ".", "\[Epsilon]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
                RowBox[{"p1", ".", "\[Epsilon]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["m1", "2"], " ", 
                RowBox[{"p1", ".", "p2"}], " ", 
                RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                RowBox[{"k", ".", "p2"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"k", ".", "p1"}], " ", 
                RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"k", ".", "p2"}], " ", 
                RowBox[{"p1", ".", "\[Epsilon]"}]}], "-", 
               RowBox[{
                RowBox[{"k", ".", "p1"}], " ", 
                RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}], " ", 
             RowBox[{"s1", ".", "s1"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"k", ".", "s1"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"k", ".", "p1"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   RowBox[{"p2", ".", "s1"}], " ", 
                   RowBox[{"p2", ".", "\[Epsilon]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["m2", "2"], " ", 
                   RowBox[{"s1", ".", "\[Epsilon]"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k", ".", "p2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"p1", ".", "\[Epsilon]"}], " ", 
                   RowBox[{"p2", ".", "s1"}]}], "+", 
                  RowBox[{
                   RowBox[{"p1", ".", "p2"}], " ", 
                   RowBox[{"s1", ".", "\[Epsilon]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", ".", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", ".", "s1"}], ")"}], "2"], " ", 
          RowBox[{"p1", ".", "\[Epsilon]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", 
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"], " ", 
             RowBox[{"p1", ".", "\[Epsilon]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
             RowBox[{"p1", ".", "\[Epsilon]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"p1", ".", "p2"}], " ", 
             RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m1", "2"]}], " ", 
             SuperscriptBox["m2", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"p1", ".", "p2"}], ")"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"p1", ".", "\[Epsilon]"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"q", ".", "s1"}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m1", "2"], " ", 
          RowBox[{"k", ".", "s1"}], " ", 
          RowBox[{"p1", ".", "\[Epsilon]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"p1", ".", "p2"}], " ", 
             RowBox[{"p2", ".", "s1"}], " ", 
             RowBox[{"q", ".", "\[Epsilon]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"k", ".", "p1"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"k", ".", "p2"}], " ", 
                RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
             RowBox[{"s1", ".", "\[Epsilon]"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"p1", ".", "\[Epsilon]"}], " ", 
          RowBox[{"q", ".", "s1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"k", ".", "s1"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "2"], " ", 
                SuperscriptBox["m2", "2"], " ", 
                RowBox[{"p1", ".", "\[Epsilon]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
                RowBox[{"p1", ".", "\[Epsilon]"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m1", "2"], " ", 
                RowBox[{"p1", ".", "p2"}], " ", 
                RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["m2", "2"]}], " ", 
                RowBox[{"k", ".", "p1"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k", ".", "p2"}], " ", 
                RowBox[{"p1", ".", "p2"}]}]}], ")"}], " ", 
             RowBox[{"s1", ".", "\[Epsilon]"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"p1", ".", "p2"}], " ", 
             RowBox[{"q", ".", "\[Epsilon]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["m1", "2"]}], " ", 
                RowBox[{"k", ".", "p2"}], " ", 
                RowBox[{"p1", ".", "\[Epsilon]"}], " ", 
                RowBox[{"s1", ".", "s1"}]}], "+", 
               RowBox[{
                RowBox[{"k", ".", "p1"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"p1", ".", "p2"}], " ", 
                   RowBox[{"p1", ".", "\[Epsilon]"}], " ", 
                   RowBox[{"s1", ".", "s1"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"p2", ".", "\[Epsilon]"}]}], " ", 
                    RowBox[{"s1", ".", "s1"}]}], "+", 
                    RowBox[{
                    RowBox[{"p2", ".", "s1"}], " ", 
                    RowBox[{"s1", ".", "\[Epsilon]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"k", ".", "p1"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"k", ".", "p2"}], " ", 
                RowBox[{"p1", ".", "\[Epsilon]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"p1", ".", "p2"}], " ", 
                   RowBox[{"p1", ".", "\[Epsilon]"}], " ", 
                   RowBox[{"s1", ".", "s1"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"p2", ".", "\[Epsilon]"}]}], " ", 
                    RowBox[{"s1", ".", "s1"}]}], "+", 
                    RowBox[{
                    RowBox[{"p2", ".", "s1"}], " ", 
                    RowBox[{"s1", ".", "\[Epsilon]"}]}]}], ")"}]}]}], ")"}]}],
                "+", 
               RowBox[{
                RowBox[{"k", ".", "p1"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"p1", ".", "p2"}], " ", 
                   RowBox[{"p1", ".", "\[Epsilon]"}], " ", 
                   RowBox[{"p2", ".", "\[Epsilon]"}], " ", 
                   RowBox[{"s1", ".", "s1"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["m1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"p2", ".", "\[Epsilon]"}], ")"}], "2"], " ", 
                    RowBox[{"s1", ".", "s1"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"p2", ".", "s1"}], " ", 
                    RowBox[{"p2", ".", "\[Epsilon]"}], " ", 
                    RowBox[{"s1", ".", "\[Epsilon]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"s1", ".", "\[Epsilon]"}], ")"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nbGR", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"32", " ", 
       SuperscriptBox["m1", "2"]}]]}], 
    SuperscriptBox["\[CapitalKappa]", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", ".", "s1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"q", ".", "s1"}]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", ".", "q"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["m1", "2"]}], " ", 
          SuperscriptBox["m2", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"p1", ".", "p2"}], ")"}], "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p2", ".", "\[Epsilon]"}], ")"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"k", ".", "p2"}], " ", 
       RowBox[{"k", ".", "q"}], " ", 
       RowBox[{"p2", ".", "\[Epsilon]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"p1", ".", "p2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"k", ".", "p2"}], " ", 
             RowBox[{"p1", ".", "\[Epsilon]"}]}], "-", 
            RowBox[{
             RowBox[{"k", ".", "p1"}], " ", 
             RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m1", "2"], " ", 
             SuperscriptBox["m2", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"p1", ".", "p2"}], ")"}], "2"]}]}], ")"}], " ", 
          RowBox[{"q", ".", "\[Epsilon]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", ".", "p2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"k", ".", "p2"}], " ", 
              RowBox[{"p1", ".", "\[Epsilon]"}]}], "-", 
             RowBox[{
              RowBox[{"k", ".", "p1"}], " ", 
              RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"p1", ".", "p2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"k", ".", "p2"}]}], " ", 
             RowBox[{"p1", ".", "\[Epsilon]"}]}], "+", 
            RowBox[{
             RowBox[{"k", ".", "p1"}], " ", 
             RowBox[{"p2", ".", "\[Epsilon]"}]}]}], ")"}], " ", 
          RowBox[{"q", ".", "\[Epsilon]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["m1", "2"]}], " ", 
             SuperscriptBox["m2", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"p1", ".", "p2"}], ")"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"q", ".", "\[Epsilon]"}], ")"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8438460510273542`*^9, 3.8438460606600733`*^9}, {
   3.843852464691127*^9, 3.843852466354268*^9}, {3.843855411649255*^9, 
   3.843855416987039*^9}, {3.8438555848355093`*^9, 3.843855585213654*^9}, 
   3.84385661916138*^9, 3.843900814400207*^9, 3.84390091417272*^9, {
   3.843900982005402*^9, 3.8439009828856773`*^9}, 3.843901690610207*^9, {
   3.843902840540721*^9, 3.843902840755252*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"3d6166fa-154c-4c11-aa99-a55c77e34cb1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Consistency checks", "Subsubsection",
 CellChangeTimes->{{3.843901745802977*^9, 
  3.843901755691689*^9}},ExpressionUUID->"bc113018-1e02-4e73-8bf1-\
87217bb285a4"],

Cell["On-shell conditions", "Text",
 CellChangeTimes->{{3.8439018259309273`*^9, 
  3.843901834358795*^9}},ExpressionUUID->"c6437c5c-5a07-4bfd-ad9c-\
2793b39228c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"onshellM5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Epsilon]", ".", "\[Epsilon]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"k", ".", "k"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"k", ".", "\[Epsilon]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"q", ".", "p1"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"k", ".", "p1"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"q", ".", "p3"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"k", ".", "p3"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"p1", ".", "p1"}], "\[Rule]", 
      SuperscriptBox["m1", "2"]}], ",", 
     RowBox[{
      RowBox[{"p21", ".", "p2"}], "\[Rule]", 
      SuperscriptBox["m2", "2"]}], ",", 
     RowBox[{
      RowBox[{"p1", ".", "s1"}], "\[Rule]", "0"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.843901603800851*^9, 3.843901669824287*^9}, {
  3.8439019335030193`*^9, 3.843901934785211*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"f3aa78c6-e486-408b-b071-78615edc6a7f"],

Cell["Spurious pole cancelation ", "Text",
 CellChangeTimes->{{3.843900988945539*^9, 
  3.843900997224475*^9}},ExpressionUUID->"164fed51-b86e-4b7a-ae2a-\
9db6c5a5fdb8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M5GR", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "\[ImaginaryI]"}], 
     RowBox[{"q", ".", "k"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["naGR", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", ".", "q"}], "+", 
          RowBox[{"q", ".", "k"}]}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k", ".", "p1"}], ")"}], "2"]}]], "+", 
      FractionBox["nbGR", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", ".", "q"}], "-", 
          RowBox[{"q", ".", "k"}]}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k", ".", "p2"}], ")"}], "2"]}]]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.843901565551051*^9, 3.843901575415353*^9}, 
   3.8439017087976093`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"3d8baea2-5793-4741-a491-28c822c15f8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Denominator", "[", 
  RowBox[{
   RowBox[{"M5GR", "//", "Together"}], "//", "Simplify"}], "]"}]], "Input",
 CellChangeTimes->{{3.843900999594206*^9, 3.843901106408519*^9}, {
  3.843901571208399*^9, 3.8439015790897512`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"ccdb6642-93a2-478a-9dd6-3c644d48cf63"],

Cell[BoxData[
 RowBox[{"32", " ", 
  SuperscriptBox["m1", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"k", ".", "p1"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"k", ".", "p2"}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", ".", "q"}], ")"}], "2"], "-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", ".", "q"}], ")"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8439010797429028`*^9, 3.8439011068050823`*^9}, 
   3.8439015803989067`*^9, 3.843901713691843*^9, 3.843902854991474*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"a143dcc6-7742-4507-8c82-25429263bc84"]
}, Open  ]],

Cell["Gauge invariance", "Text",
 CellChangeTimes->{{3.843901584107128*^9, 
  3.8439015867112713`*^9}},ExpressionUUID->"b48b1860-e89e-49bb-aa80-\
66bafc0c1491"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"M5GR", ",", "\[Epsilon]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Dot", "[", 
       RowBox[{"1", ",", "q_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"q", ".", "k"}]}], "}"}]}], "/.", "onshellM5"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.843901782981031*^9, 3.843901810952331*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"903ce31c-7119-4dc1-b077-ebcc6bc7d3dd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.843901807214432*^9, 3.843901811280267*^9}, 
   3.843902856346057*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"e52431b6-7cd8-4542-9b15-84e9b7367761"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{897., 757.5},
WindowMargins->{{41.25, Automatic}, {0, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8f00c41f-7c65-4f85-a2f1-ed669b6bf283"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 226, 3, 160, "Title",ExpressionUUID->"c58f5e42-d9a2-4307-af83-3783b72da8b2"],
Cell[809, 27, 186, 3, 32, "Author",ExpressionUUID->"ababebaa-f4e1-4479-adfd-9c2159de788b"],
Cell[998, 32, 693, 15, 108, "Abstract",ExpressionUUID->"399c3a6d-5682-46de-9af1-612e4d20c819"],
Cell[CellGroupData[{
Cell[1716, 51, 160, 3, 45, "Subsubsection",ExpressionUUID->"401bc42a-739d-4e3c-a85d-be77c3c7fb0f"],
Cell[CellGroupData[{
Cell[1901, 58, 360, 6, 32, "Item",ExpressionUUID->"f7352efc-dbcd-49ac-9870-fcb99640e84f"],
Cell[2264, 66, 643, 17, 32, "Item",ExpressionUUID->"d149850f-09dd-4b9e-b0bd-5f2b37f06ba2"],
Cell[2910, 85, 975, 22, 74, "Item",ExpressionUUID->"4a05194e-0f45-4b7f-ba5a-6385a5ac0038"],
Cell[3888, 109, 954, 15, 95, "Item",ExpressionUUID->"608f8f72-e120-4ff9-9c6f-325e6bd1389d"]
}, Open  ]],
Cell[4857, 127, 242, 4, 29, "Input",ExpressionUUID->"60902f34-b9fa-4b6e-8d29-2ddf382bd782"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5136, 136, 167, 3, 68, "Section",ExpressionUUID->"aba7179e-6786-46aa-9014-b0c805264a4a"],
Cell[CellGroupData[{
Cell[5328, 143, 189, 3, 54, "Subsection",ExpressionUUID->"2ce1522a-0ee5-43f9-9521-ebaf65f3f9df"],
Cell[5520, 148, 160, 3, 35, "Text",ExpressionUUID->"043b9599-ab3d-4846-bc79-3efd0aa038fd"],
Cell[5683, 153, 736, 19, 29, "Input",ExpressionUUID->"53580dd5-ccc3-4b6b-a76b-56f2d96093b6"],
Cell[6422, 174, 151, 3, 35, "Text",ExpressionUUID->"52fcf614-dde5-45a7-bf5c-0eb86c418761"],
Cell[6576, 179, 4666, 128, 165, "Input",ExpressionUUID->"6d8db91a-09ba-4250-9207-ce4353fe4a60"],
Cell[11245, 309, 160, 3, 35, "Text",ExpressionUUID->"fe47ad9a-e071-434d-b337-ce26d93c02b8"],
Cell[CellGroupData[{
Cell[11430, 316, 535, 14, 51, "Input",ExpressionUUID->"c030e8cf-afcf-438a-af41-048c84d15b77"],
Cell[11968, 332, 200, 3, 33, "Output",ExpressionUUID->"da51332d-35ab-45d0-8202-6233e10f0e6f"],
Cell[12171, 337, 200, 3, 56, "Output",ExpressionUUID->"cf85b92d-7cc2-4f94-8526-fb28642677f9"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[12420, 346, 277, 4, 38, "Subsection",ExpressionUUID->"3971259b-32dd-44d4-8ef8-b8a905ed122d"],
Cell[12700, 352, 6335, 176, 199, "Input",ExpressionUUID->"d0605cbd-fef8-4eef-9b97-e4a2f0cf467a"],
Cell[19038, 530, 1394, 39, 50, "Input",ExpressionUUID->"50cb243d-9322-44c2-b24c-81f47ae83ffd"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20481, 575, 159, 2, 68, "Section",ExpressionUUID->"cba17953-fb34-4059-8890-1dddd30042b6"],
Cell[CellGroupData[{
Cell[20665, 581, 186, 3, 54, "Subsection",ExpressionUUID->"a16af271-28e8-478a-97f7-943982dfaad2"],
Cell[20854, 586, 5451, 148, 162, "Input",ExpressionUUID->"6e0c0234-275e-4daf-8401-55ee5c69afa5"],
Cell[26308, 736, 160, 3, 35, "Text",ExpressionUUID->"8a02ffea-e6e1-4d50-82e8-021811337d92"],
Cell[CellGroupData[{
Cell[26493, 743, 892, 25, 51, "Input",ExpressionUUID->"23e82ff0-8459-4791-9d24-714c788a5b18"],
Cell[27388, 770, 272, 4, 33, "Output",ExpressionUUID->"0be9dc7c-1a3f-4db3-83b4-6e6d80d2731f"],
Cell[27663, 776, 270, 4, 56, "Output",ExpressionUUID->"a22105f5-8947-4557-8c05-2579f84f512b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[27982, 786, 266, 4, 38, "Subsection",ExpressionUUID->"80d98a3f-3518-430d-b392-8fac232d7348"],
Cell[CellGroupData[{
Cell[28273, 794, 161, 3, 45, "Subsubsection",ExpressionUUID->"966d900c-2e8a-4aee-b94c-3dcf62156ae9"],
Cell[28437, 799, 22717, 598, 648, "Input",ExpressionUUID->"3d6166fa-154c-4c11-aa99-a55c77e34cb1"]
}, Closed]],
Cell[CellGroupData[{
Cell[51191, 1402, 169, 3, 37, "Subsubsection",ExpressionUUID->"bc113018-1e02-4e73-8bf1-87217bb285a4"],
Cell[51363, 1407, 163, 3, 35, "Text",ExpressionUUID->"c6437c5c-5a07-4bfd-ad9c-2793b39228c2"],
Cell[51529, 1412, 1195, 35, 72, "Input",ExpressionUUID->"f3aa78c6-e486-408b-b071-78615edc6a7f"],
Cell[52727, 1449, 168, 3, 35, "Text",ExpressionUUID->"164fed51-b86e-4b7a-ae2a-9db6c5a5fdb8"],
Cell[52898, 1454, 936, 30, 49, "Input",ExpressionUUID->"3d8baea2-5793-4741-a491-28c822c15f8c"],
Cell[CellGroupData[{
Cell[53859, 1488, 326, 6, 29, "Input",ExpressionUUID->"ccdb6642-93a2-478a-9dd6-3c644d48cf63"],
Cell[54188, 1496, 680, 19, 36, "Output",ExpressionUUID->"a143dcc6-7742-4507-8c82-25429263bc84"]
}, Open  ]],
Cell[54883, 1518, 160, 3, 35, "Text",ExpressionUUID->"b48b1860-e89e-49bb-aa80-66bafc0c1491"],
Cell[CellGroupData[{
Cell[55068, 1525, 489, 13, 29, "Input",ExpressionUUID->"903ce31c-7119-4dc1-b077-ebcc6bc7d3dd"],
Cell[55560, 1540, 199, 3, 56, "Output",ExpressionUUID->"e52431b6-7cd8-4542-9b15-84e9b7367761"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


